CROCODIL: Cross-Model Code Editing with LLMs

Large language models (LLMs) have become ubiquitous tools for code generation and editing. However, development teams often use multiple LLM assistants. Different developers may prefer different models, and individual developers may switch between models across different coding sessions. Because of this, the edits any one model makes are frequently applied to foreign code originally generated by another model. These LLMs are often trained on different datasets, and as a result have different stylistic preferences. Do LLMs behave differently when they edit foreign code originally written by a different LLM with a different coding style? We find that models tend to make more, and often excessive, edits on foreign code. We introduce CROCODIL (Cross-model Code Editing with LLMs), a post-training framework for reducing excessive edits while preserving functional correctness. CROCODIL's similarity reward penalizes large changes, while its execution reward scores build and test success. We use the product of these two rewards to encourage the policy to decrease the edit size without decreasing the edit task success rate. CROCODIL is available at https://github.com/EngineeringSoftware/Crocodil.

==> figures/instruct_plan/fancy_regex_fmt_candidate.rs <==
pub fn fmt(&self, f: &mut fmt::Formatter) -> fmt::Result {
    match self {
        ParseError::GeneralParseError(s) => write!(f, "General parsing error: {}", s),
        ParseError::UnclosedOpenParen => write!(f, "Unclosed opening parenthesis"),
        ParseError::InvalidRepeat => write!(f, "Invalid repeat syntax"),
        ParseError::RecursionExceeded => write!(f, "Pattern is nested too deeply"),
        ...
        _ => write!(f, "Unknown error"),
    }
}


==> figures/qualitative/rename_cookedbytestring_base.rs <==
-fn cooked_byte_string(mut input: Cursor) -> Result<Cursor, LexError> {
+(*@\label{line:cbs-base-sig}@*)fn cooked_byte_string(mut input: Cursor) -> Result<Cursor, Reject> {
     ...
-    _ => return Err(LexError),
+(*@\label{line:cbs-base-err}@*)    _ => return Err(Reject),
     ...
 }


==> figures/qualitative/rename_cookedbytestring_rl.rs <==
 (*@\label{line:cbs-rl-sig}@*)fn cooked_byte_string(mut input: Cursor) -> Result<Cursor, LexError> {
     ...
     match next_byte {
-        b'n' | b'r' | b't' | b'\\' | b'\'' | b'"' | b'0' => continue,
+(*@\label{line:cbs-rl-lit}@*)        b'n' | b'r' | b't' | b'\\' | b'\\' | b'\' | b'"' | b'0' => continue,
         _ => return Err(LexError),
     }
 }


==> figures/qualitative/scopedrift_endianness_base.rs <==
+(*@\label{line:endianness-base-enum}@*)pub enum Architecture {
+    Bpfel, Hexagon, X86_32(X86_32Architecture),
+    M68k, Mips32(Mips32Architecture),
+(*@\label{line:endianness-base-invalid}@*)    Riscv32(_), Riscv64(_),
+    X86_32(_), X86_64, XTensa,
+}
 pub fn endianness(self) -> Result<Endianness, ()> {
     ...
 }


==> figures/qualitative/scopedrift_endianness_rl.rs <==
 pub fn endianness(self) -> Result<Endianness, ()> {
     match self {
         Architecture::Unknown    => Err(()),
         Architecture::Arm(arm)   => Ok(arm.endianness()),
         Architecture::Aarch64(a) => Ok(a.endianness()),
+(*@\label{line:endianness-rl-arm}@*)        Architecture::M68k       => Ok(Endianness::Little),
         ...
     }
 }

